The orbital elements and physical properties of the eclipsing binary BD+36 3317, a probable member of $\delta$ Lyr cluster

Context. The fact that eclipsing binaries belong to a stellar group is useful, because the former can be used to estimate distance and additional properties of the latter, and vice versa. Aims. Our goal is to analyse new spectroscopic observations of BD$+36^\circ3317$ along with the photometric observations from the literature and, for the first time, to derive all basic physical properties of this binary. We aim to find out whether the binary is indeed a member of the $\delta$ Lyr open cluster. Methods. The spectra were reduced using the IRAF program and the radial velocities were measured with the program SPEFO. The line spectra of both components were disentangled with the program KOREL and compared to a grid of synthetic spectra. The final combined radial-velocity and photometric solution was obtained with the program PHOEBE. Results. We obtained the following physical elements of BD$+36^\circ3317$: $M_1 = 2.24\pm0.07 M_{\odot}$, $M_2 = 1.52\pm0.03 M_{\odot}$, $R_1 = 1.76\pm0.01 R_{\odot}$, $R_2 = 1.46\pm0.01 R_{\odot}$, $log L_1 = 1.52\pm0.08 L_{\odot}$, $log L_2 = 0.81\pm0.07 L_{\odot}$. We derived the effective temperatures $T_{eff,1} = 10450 \pm 420$ K, $T_{eff,2} = 7623 \pm 328$ K. Both components are located close to ZAMS in the Hertzsprung-Russell (HR) diagram and their masses and radii are consistent with the predictions of stellar evolutionary models. Our results imply the average distance to the system d = $330\pm29$ pc. We re-investigated the membership of BD$+36^\circ3317$ in the $\delta$ Lyr cluster and confirmed it. The distance to BD$+36^\circ3317$, given above, therefore represents an accurate estimate of the true distance for $\delta$ Lyr cluster. Conclusions. The reality of the $\delta$ Lyr cluster and the cluster membership of BD$+36^\circ3317$ have been reinforced.

==> e.sh <==

#!/bin/sh

latex evrim
bibtex evrim
latex evrim
latex evrim
dvips -o evrim.ps evrim
evince evrim.ps

